RGB-Event ISP: The Dataset and Benchmark

Event-guided imaging has received significant attention due to its potential to revolutionize instant imaging systems. However, the prior methods primarily focus on enhancing RGB images in a post-processing manner, neglecting the challenges of image signal processor (ISP) dealing with event sensor and the benefits events provide for reforming the ISP process. To achieve this, we conduct the first research on event-guided ISP. First, we present a new event-RAW paired dataset, collected with a novel but still confidential sensor that records pixel-level aligned events and RAW images. This dataset includes 3373 RAW images with 2248 x 3264 resolution and their corresponding events, spanning 24 scenes with 3 exposure modes and 3 lenses. Second, we propose a conventional ISP pipeline to generate good RGB frames as reference. This conventional ISP pipleline performs basic ISP operations, e.g.demosaicing, white balancing, denoising and color space transforming, with a ColorChecker as reference. Third, we classify the existing learnable ISP methods into 3 classes, and select multiple methods to train and evaluate on our new dataset. Lastly, since there is no prior work for reference, we propose a simple event-guided ISP method and test it on our dataset. We further put forward key technical challenges and future directions in RGB-Event ISP. In summary, to the best of our knowledge, this is the very first research focusing on event-guided ISP, and we hope it will inspire the community. The code and dataset are available at: https://github.com/yunfanLu/RGB-Event-ISP.

==> run.sh <==
rm 0-iclr-eventrgb-isp-main.aux 0-iclr-eventrgb-isp-main.bbl 0-iclr-eventrgb-isp-main.blg
pdflatex 0-iclr-eventrgb-isp-main.tex
bibtex 0-iclr-eventrgb-isp-main
pdflatex 0-iclr-eventrgb-isp-main.tex
pdflatex 0-iclr-eventrgb-isp-main.tex
